Learning to Perform Local Rewriting for Combinatorial Optimization

Search-based methods for hard combinatorial optimization are often guided by heuristics. Tuning heuristics in various conditions and situations is often time-consuming. In this paper, we propose NeuRewriter that learns a policy to pick heuristics and rewrite the local components of the current solution to iteratively improve it until convergence. The policy factorizes into a region-picking and a rule-picking component, each parameterized by a neural network trained with actor-critic methods in reinforcement learning. NeuRewriter captures the general structure of combinatorial problems and shows strong performance in three versatile tasks: expression simplification, online job scheduling and vehicle routing problems. NeuRewriter outperforms the expression simplification component in Z3; outperforms DeepRM and Google OR-tools in online job scheduling; and outperforms recent neural baselines and Google OR-tools in vehicle routing problems.

==> fig/expr_plot.py <==
import numpy as np
import matplotlib.pyplot as plt
 
# data to plot
n_groups = 2
res_z3_simplify_0 = (17.74)
res_halide_rule_0 = (36.13)
res_search_0 = (47.08)
res_z3_solver_0 = (50.81)
res_neurewriter_0 = (57.28)

res_z3_simplify_1 = (7.39)
res_halide_rule_1 = (9.68)
res_search_1 = (13.76)
res_z3_solver_1 = (15.82)
res_neurewriter_1 = (16.71)

# create plot
fig, ax1 = plt.subplots()
ax2 = ax1.twinx()
index = np.arange(0, 0.9, 0.45)
index1 = np.arange(0, 0.45, 0.45)
index2 = np.arange(0.45, 0.9, 0.45)
bar_width = 0.085
opacity = 0.8

def autolabel(rects, ax):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., height + 0.5,
                '%.2f' % height,
                ha='center', va='bottom', size=28, rotation=90)

rects1_0 = ax1.bar(index1, res_z3_simplify_0, bar_width,
                 alpha=opacity,
                 color='#4682B4',
                 label='Z3-simplify')

rects2_0 = ax1.bar(index1 + bar_width, res_halide_rule_0, bar_width,
                 alpha=opacity,
                 color='r',
                 label='Halide-rule')
 
rects3_0 = ax1.bar(index1 + bar_width * 2, res_search_0, bar_width,
                 alpha=opacity,
                 color='#FF9A00',
                 label='Heuristic Search')

rects4_0 = ax1.bar(index1 + bar_width * 3, res_z3_solver_0, bar_width,
                 alpha=opacity,
                 color='#911eb4',
                 label='Z3-ctx-solver-simplify')

rects5_0 = ax1.bar(index1 + bar_width * 4, res_neurewriter_0, bar_width,
                 alpha=opacity,
                 color='black',
                 label='NeuRewriter')

rects1_1 = ax2.bar(index2, res_z3_simplify_1, bar_width,
                 alpha=opacity,
                 color='#4682B4',
                 label='Z3-simplify')

rects2_1 = ax2.bar(index2 + bar_width, res_halide_rule_1, bar_width,
                 alpha=opacity,
                 color='r',
                 label='Halide-rule')
 
rects3_1 = ax2.bar(index2 + bar_width * 2, res_search_1, bar_width,
                 alpha=opacity,
                 color='#FF9A00',
                 label='Heuristic Search')

rects4_1 = ax2.bar(index2 + bar_width * 3, res_z3_solver_1, bar_width,
                 alpha=opacity,
                 color='#911eb4',
                 label='Z3-ctx-solver-simplify')

rects5_1 = ax2.bar(index2 + bar_width * 4, res_neurewriter_1, bar_width,
                 alpha=opacity,
                 color='black',
                 label='NeuRewriter')

plt.figure(num=1, figsize=(16, 12)) 
ax1.set_ylabel('Average expression length reduction', size=30)
ax2.set_ylabel('Average tree size reduction', size=30)
plt.xlim(0, 0.9)
ax1.set_ylim(0, 75)
ax2.set_ylim(0, 20)
plt.xticks(index + bar_width * 2.5, ('Average expression length reduction', 'Average tree size reduction'), size=20)
ax1.tick_params(axis='both', which='major', labelsize=25)
ax2.tick_params(which='major', labelsize=25)
plt.legend(bbox_to_anchor=(-0.01, 1.14), loc='upper left', prop={'size':25})

autolabel(rects1_0, ax1)
autolabel(rects2_0, ax1)
autolabel(rects3_0, ax1)
autolabel(rects4_0, ax1)
autolabel(rects5_0, ax1)
autolabel(rects1_1, ax2)
autolabel(rects2_1, ax2)
autolabel(rects3_1, ax2)
autolabel(rects4_1, ax2)
autolabel(rects5_1, ax2)
plt.show()

==> fig/expr_plot_len.py <==
import numpy as np
import matplotlib.pyplot as plt
 
# data to plot
n_groups = 2
res_halide_rule = (36.13, 45.25)
res_z3_solver = (50.81, 69.79)
res_train = (57.28, 79.08)
res_train_100 = (54.35, 72.95)
res_train_50 = (51.49, 69.93)
res_train_30 = (50.74, 65.09)
res_train_20 = (50.55, 64.44)
 
# create plot
fig, ax = plt.subplots()
index = np.arange(0, 1.2, 0.6)
bar_width = 0.08
opacity = 0.8

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., height + 1.0,
                '%.2f' % height,
                ha='center', va='bottom', size=25, rotation=90)

rects1 = plt.bar(index, res_halide_rule, bar_width,
                 alpha=opacity,
                 color='r',
                 label='Halide-rule')
 
rects2 = plt.bar(index + bar_width, res_z3_solver, bar_width,
                 alpha=opacity,
                 color='#911eb4',
                 label='Z3-ctx-solver-simplify')

rects3 = plt.bar(index + bar_width * 2, res_train, bar_width,
                 alpha=opacity,
                 color='black',
                 label='NeuRewriter ($Train$)')

rects4 = plt.bar(index + bar_width * 3, res_train_100, bar_width,
                 alpha=opacity,
                 color='#2F4F4F',
                 label='NeuRewriter ($Train_{\leq 100}$)')

rects5 = plt.bar(index + bar_width * 4, res_train_50, bar_width,
                 alpha=opacity,
                 color='#696969',
                 label='NeuRewriter ($Train_{\leq 50}$)')

rects6 = plt.bar(index + bar_width * 5, res_train_30, bar_width,
                 alpha=opacity,
                 color='#708090',
                 label='NeuRewriter ($Train_{\leq 30}$)')

rects7 = plt.bar(index + bar_width * 6, res_train_20, bar_width,
                 alpha=opacity,
                 color='#C0C0C0',
                 label='NeuRewriter ($Train_{\leq 20}$)')

plt.figure(num=1, figsize=(16, 16)) 
plt.ylabel('Average expression length reduction', size=30)
plt.xlim(0, 1.2)
plt.ylim(0, 100)
plt.xticks(index + bar_width * 4, ('$Test$', '$Test_{> 100}$'), size=30)
plt.tick_params(axis='both', which='major', labelsize=30, pad=15)
plt.legend(bbox_to_anchor=(-0.01, 1.4), loc='upper left', prop={'size':25})

autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)
autolabel(rects5)
autolabel(rects6)
autolabel(rects7)
plt.subplots_adjust(top=0.7)
plt.show()

==> fig/jsp_plot_frequency.py <==
import numpy as np
import matplotlib.pyplot as plt
 
# data to plot
n_groups = 2
#res_ejf = (14.53, 24.23)
res_sjf = (3.62, 5.00)
res_offline = (2.70, 4.26)
res_neurewriter_0 = (2.56, 3.99)
res_neurewriter_1 = (2.59, 3.94)
 
# create plot
fig, ax = plt.subplots()
index = np.arange(0, 0.5, 0.25)
bar_width = 0.06
opacity = 0.8

def adjustFigAspect(fig,aspect=1):
    '''
    Adjust the subplot parameters so that the figure has the correct
    aspect ratio.
    '''
    xsize,ysize = fig.get_size_inches()
    minsize = min(xsize,ysize)
    xlim = .4*minsize/xsize
    ylim = .4*minsize/ysize
    if aspect < 1:
        xlim *= aspect
    else:
        ylim /= aspect
    fig.subplots_adjust(left=.5-xlim,
                        right=.5+xlim,
                        bottom=.5-ylim,
                        top=.5+ylim)

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., height,
                '%.2f' % height,
                ha='center', va='bottom', size=25)
'''
rects1 = plt.bar(index, res_ejf, bar_width,
                 alpha=opacity,
                 color='r',
                 label='Earliest Job First')
'''
 
rects2 = plt.bar(index, res_sjf, bar_width,
                 alpha=opacity,
                 color='#911eb4',
                 label='Shortest Job First')

rects3 = plt.bar(index + bar_width * 1, res_offline, bar_width,
                 alpha=opacity,
                 color='#00BFFF',
                 hatch='x',
                 label='Offline Planning')

rects4 = plt.bar(index + bar_width * 2, res_neurewriter_0, bar_width,
                 alpha=opacity,
                 color='#C0C0C0',
                 label='NeuRewriter (dynamic)')

rects5 = plt.bar(index + bar_width * 3, res_neurewriter_1, bar_width,
                 alpha=opacity,
                 color='black',
                 label='NeuRewriter (steady)')

plt.figure(num=1, figsize=(10, 10)) 
plt.xlabel('Job frequency', size=30)
plt.ylabel('Average slow down', size=30)
plt.ylim(0, 6)
plt.xlim(0, 0.5)
plt.xticks(index + bar_width * 2, ('Dynamic', 'Steady'), size=30)
plt.tick_params(axis='both', which='major', labelsize=30)
plt.legend(bbox_to_anchor=(-0.01, 1.145), loc='upper left', prop={'size':25})

#autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)
autolabel(rects5)
plt.subplots_adjust(top=0.6)
adjustFigAspect(fig,aspect=0.6)
plt.show()

==> fig/jsp_plot_len.py <==
import numpy as np
import matplotlib.pyplot as plt
 
# data to plot
n_groups = 3
res_ejf = (7.36, 16.35, 24.23)
res_sjf = (3.73, 14.42, 5.00)
res_offline = (3.70, 13.80, 4.26)
res_neurewriter_0 = (4.34, 14.17, 4.56)
res_neurewriter_1 = (4.42, 15.25, 3.94)
 
# create plot
fig, ax = plt.subplots()
index = np.arange(0, 0.81, 0.27)
bar_width = 0.05
opacity = 0.8

def adjustFigAspect(fig,aspect=1):
    '''
    Adjust the subplot parameters so that the figure has the correct
    aspect ratio.
    '''
    xsize,ysize = fig.get_size_inches()
    minsize = min(xsize,ysize)
    xlim = .4*minsize/xsize
    ylim = .4*minsize/ysize
    if aspect < 1:
        xlim *= aspect
    else:
        ylim /= aspect
    fig.subplots_adjust(left=.5-xlim,
                        right=.5+xlim,
                        bottom=.5-ylim,
                        top=.5+ylim)

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., height + 0.01,
                '%.2f' % height,
                ha='center', va='bottom', size=25, rotation=90)

rects1 = plt.bar(index, res_ejf, bar_width,
                 alpha=opacity,
                 color='r',
                 label='Earliest Job First')
 
rects2 = plt.bar(index + bar_width, res_sjf, bar_width,
                 alpha=opacity,
                 color='#911eb4',
                 label='Shortest Job First')

rects3 = plt.bar(index + bar_width * 2, res_offline, bar_width,
                 alpha=opacity,
                 color='#00BFFF',
                 hatch='x',
                 label='Offline Planning')

rects4 = plt.bar(index + bar_width * 3, res_neurewriter_0, bar_width,
                 alpha=opacity,
                 color='#C0C0C0',
                 label='NeuRewriter (uniform)')

rects5 = plt.bar(index + bar_width * 4, res_neurewriter_1, bar_width,
                 alpha=opacity,
                 color='black',
                 label='NeuRewriter (non-uniform)')

plt.figure(num=1, figsize=(10, 10)) 
plt.xlabel('Job length', size=30)
plt.ylabel('Average slow down', size=30)
plt.ylim(0, 30)
plt.xlim(0, 0.81)
plt.xticks(index + bar_width * 3, ('Short', 'Long', 'Non-uniform'), size=30)
plt.tick_params(axis='both', which='major', labelsize=30)
plt.legend(bbox_to_anchor=(-0.01, 1.14), loc='upper left', prop={'size':25})

autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)
autolabel(rects5)
plt.subplots_adjust(top=0.6)
adjustFigAspect(fig,aspect=0.85)
plt.show()

==> fig/jsp_plot_resource.py <==
import numpy as np
import matplotlib.pyplot as plt
 
# data to plot
n_groups = 2
#res_ejf = (11.06, 24.23)
res_sjf = (4.51, 5.00)
res_offline = (2.76, 4.26)
res_neurewriter_0 = (2.73, 4.05)
res_neurewriter_1 = (3.13, 3.94)
 
# create plot
fig, ax = plt.subplots()
index = np.arange(0, 0.5, 0.25)
bar_width = 0.06
opacity = 0.8

def adjustFigAspect(fig,aspect=1):
    '''
    Adjust the subplot parameters so that the figure has the correct
    aspect ratio.
    '''
    xsize,ysize = fig.get_size_inches()
    minsize = min(xsize,ysize)
    xlim = .4*minsize/xsize
    ylim = .4*minsize/ysize
    if aspect < 1:
        xlim *= aspect
    else:
        ylim /= aspect
    fig.subplots_adjust(left=.5-xlim,
                        right=.5+xlim,
                        bottom=.5-ylim,
                        top=.5+ylim)

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., height,
                '%.2f' % height,
                ha='center', va='bottom', size=25)
'''
rects1 = plt.bar(index, res_ejf, bar_width,
                 alpha=opacity,
                 color='r',
                 label='Earliest Job First')
'''
 
rects2 = plt.bar(index, res_sjf, bar_width,
                 alpha=opacity,
                 color='#911eb4',
                 label='Shortest Job First')

rects3 = plt.bar(index + bar_width, res_offline, bar_width,
                 alpha=opacity,
                 color='#00BFFF',
                 hatch='x',
                 label='Offline Planning')

rects4 = plt.bar(index + bar_width * 2, res_neurewriter_0, bar_width,
                 alpha=opacity,
                 color='#C0C0C0',
                 label='NeuRewriter (uniform)')

rects5 = plt.bar(index + bar_width * 3, res_neurewriter_1, bar_width,
                 alpha=opacity,
                 color='black',
                 label='NeuRewriter (non-uniform)')

plt.figure(num=1, figsize=(10, 10)) 
plt.xlabel('Resource distribution', size=30)
plt.ylabel('Average slow down', size=30)
plt.ylim(0, 6.0)
plt.xlim(0, 0.5)
plt.xticks(index + bar_width * 2, ('Uniform', 'Non-uniform'), size=30)
plt.tick_params(axis='both', which='major', labelsize=30)
plt.legend(bbox_to_anchor=(-0.01, 1.145), loc='upper left', prop={'size':25})

#autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)
autolabel(rects5)
plt.subplots_adjust(top=0.6)
adjustFigAspect(fig,aspect=0.6)
plt.show()

==> fig/jsp_plot_resource_type.py <==
import numpy as np
import matplotlib.pyplot as plt
 
# data to plot
n_groups = 4
res_ejf = (11.11, 13.62, 22.13, 24.23)
res_sjf = (4.80, 5.83, 5.58, 5.00)
res_search = (4.25, 5.05, 5.54, 4.98)
res_deeprm = (2.81, 6.52, 9.20, 10.18)
res_or = (4.58, 6.48, 13.54, 15.18)
res_offline = (2.57, 3.02, 4.08, 4.26)
res_neurewriter = (2.53, 2.93, 3.81, 3.94)
 
# create plot
fig, ax = plt.subplots()
index = np.arange(0, 2.4, 0.6)
bar_width = 0.08
opacity = 0.8

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., height + 0.4,
                '%.2f' % height,
                ha='center', va='bottom', size=30, rotation=90)

rects1 = plt.bar(index, res_ejf, bar_width,
                 alpha=opacity,
                 color='r',
                 label='Earliest Job First')
 
rects2 = plt.bar(index + bar_width, res_sjf, bar_width,
                 alpha=opacity,
                 color='#911eb4',
                 label='Shortest Job First')

rects3 = plt.bar(index + bar_width * 2, res_search, bar_width,
                 alpha=opacity,
                 color='#228B22',
                 label='Shortest First Search')

rects4 = plt.bar(index + bar_width * 3, res_deeprm, bar_width,
                 alpha=opacity,
                 color='#FF9A00',
                 label='DeepRM')

rects5 = plt.bar(index + bar_width * 4, res_or, bar_width,
                 alpha=opacity,
                 color='#ADFF2F',
                 hatch='x',
                 label='OR-tools')

rects6 = plt.bar(index + bar_width * 5, res_offline, bar_width,
                 alpha=opacity,
                 color='#00BFFF',
                 hatch='x',
                 label='Offline Planning')

rects7 = plt.bar(index + bar_width * 6, res_neurewriter, bar_width,
                 alpha=opacity,
                 color='black',
                 label='NeuRewriter')

plt.figure(num=1, figsize=(10, 10)) 
plt.xlabel('$D$', size=30)
plt.ylabel('Average slow down', size=30)
plt.ylim(0, 30)
plt.xlim(0, 2.4)
plt.xticks(index + bar_width * 4, ('2', '5', '10', '20'), size=30)
plt.tick_params(axis='both', which='major', labelsize=30)
plt.legend(bbox_to_anchor=(0.0, 1.13), loc='upper left', prop={'size':28})

autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)
autolabel(rects5)
autolabel(rects6)
autolabel(rects7)
plt.subplots_adjust(top=0.9)
plt.show()

==> fig/vrp_plot.py <==
import numpy as np
import matplotlib.pyplot as plt
 
# data to plot
n_groups = 3
res_sw = (7.08, 12.96, 20.33)
res_cw = (6.81, 12.25, 18.96)
res_or = (6.43, 11.31, 17.16)
res_rl = (6.40, 11.15, 16.96)
res_am = (6.25, 10.62, 16.23)
res_neurewriter = (6.16, 10.51, 16.10)
 
# create plot
fig, ax = plt.subplots()
index = np.arange(0, 1.5, 0.5)
bar_width = 0.08
opacity = 0.8

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., height + 0.4,
                '%.2f' % height,
                ha='center', va='bottom', size=30, rotation=90)

rects1 = plt.bar(index, res_sw, bar_width,
                 alpha=opacity,
                 color='r',
                 label='Random Sweep')
 
rects2 = plt.bar(index + bar_width, res_cw, bar_width,
                 alpha=opacity,
                 color='#911eb4',
                 label='Random CW')

rects3 = plt.bar(index + bar_width * 2, res_or, bar_width,
                 alpha=opacity,
                 color='#228B22',
                 label='Or-tools')

rects4 = plt.bar(index + bar_width * 3, res_rl, bar_width,
                 alpha=opacity,
                 color='#FF9A00',
                 label='RL (beam 10)')

rects5 = plt.bar(index + bar_width * 4, res_am, bar_width,
                 alpha=opacity,
                 color='#ADFF2F',
                 label='AM (sampling)')

rects6 = plt.bar(index + bar_width * 5, res_neurewriter, bar_width,
                 alpha=opacity,
                 color='black',
                 label='NeuRewriter')

plt.figure(num=1, figsize=(10, 10)) 
#plt.xlabel('$D$', size=30)
plt.ylabel('Average tour length', size=30)
plt.ylim(0, 25)
plt.xlim(0, 1.5)
plt.xticks(index + bar_width * 3, ('VRP20, Cap30', 'VRP50, Cap40', 'VRP100, Cap50'), size=30)
plt.tick_params(axis='both', which='major', labelsize=30)
plt.legend(loc='upper left', prop={'size':28})
#plt.legend(bbox_to_anchor=(0.0, 1.13), loc='upper left', prop={'size':28})

autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)
autolabel(rects5)
autolabel(rects6)
plt.subplots_adjust(top=0.9)
plt.show()

==> fig/vrp_plot_gen.py <==
import numpy as np
import matplotlib.pyplot as plt
 
# data to plot
n_groups = 3
res_neurewriter_0 = (6.16, 11.51, 18.86)
res_neurewriter_1 = (6.38, 10.51, 17.33)
res_neurewriter_2 = (6.65, 11.63, 16.10)
 
# create plot
fig, ax = plt.subplots()
index = np.arange(0, 1.5, 0.5)
bar_width = 0.15
opacity = 0.8

def adjustFigAspect(fig,aspect=1):
    '''
    Adjust the subplot parameters so that the figure has the correct
    aspect ratio.
    '''
    xsize,ysize = fig.get_size_inches()
    minsize = min(xsize,ysize)
    xlim = .4*minsize/xsize
    ylim = .4*minsize/ysize
    if aspect < 1:
        xlim *= aspect
    else:
        ylim /= aspect
    fig.subplots_adjust(left=.5-xlim,
                        right=.5+xlim,
                        bottom=.5-ylim,
                        top=.5+ylim)

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., height + 0.4,
                '%.2f' % height,
                ha='center', va='bottom', size=30, rotation=90)

rects1 = plt.bar(index + bar_width * 0.5, res_neurewriter_0, bar_width,
                 alpha=opacity,
                 color='#00BFFF',
                 label='NeuRewriter (VRP20, Cap30)')

rects2 = plt.bar(index + bar_width * 1.5, res_neurewriter_1, bar_width,
                 alpha=opacity,
                 color='#C0C0C0',
                 label='NeuRewriter (VRP50, Cap40)')

rects3 = plt.bar(index + bar_width * 2.5, res_neurewriter_2, bar_width,
                 alpha=opacity,
                 color='black',
                 label='NeuRewriter (VRP100, Cap50)')

plt.figure(num=1, figsize=(10, 10)) 
plt.ylabel('Average tour length', size=30)
plt.ylim(0, 25)
plt.xlim(0, 1.5)
plt.xticks(index + bar_width * 1.5, ('VRP20, Cap30', 'VRP50, Cap40', 'VRP100, Cap50'), size=30)
plt.tick_params(axis='both', which='major', labelsize=30)
plt.legend(loc='upper left', prop={'size':25})

autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
plt.show()
